MIMO Channel Extrapolation to Unobserved Radiation Modes via Learned Path Refinement

A pattern-reconfigurable multiple-input multiple-output (MIMO) receiver can sample every antenna element and still leave entire radiation modes unobserved. The calibrated patterns weight a common set of propagation paths, which links these missing channels to the measured rows. Our estimator learns to correct the complex gains and spatial frequencies of those paths, so a correction inferred from measured rows updates every unmeasured mode. Each stage combines a damped least-squares proposal with a learned correction scaled by noise power and local array sensitivity. Training on complete simulated channels rewards corrections that reduce prediction error across modes, including those with no measured rows. The learned rule transfers from pursuit-based training estimates to a ridge variable-projection initializer without retraining. In matched simulations, refinement reduces error on wholly unobserved modes as well as across the full channel. Coefficient updates account for most of the gain, and the learned rule further improves on adaptive ridge shrinkage at fixed angles. Individual channel trajectories show that extrapolation can improve even as the residual on the measured rows increases.

==> anc/examples/README.txt <==
Channel extrapolation examples

These two simulated inference examples accompany the cross-platform checks
in Supplementary Methods and Results. Each input file has a matching
reference-output file. NumPy can open all four with allow_pickle=False.

all4 uses all four receive modes, with 16 rows per mode. pair03 uses
modes 0 and 3, with 32 rows per mode. In pair03 the row-owner indices 0
and 1 refer to those two entries of source_desc, in that order.

The five inputs are y (measured complex rows), owner (row assignment),
source_desc (sampled-mode calibration), query_desc (target-mode
calibration) and sigma2 (noise variance). The calibration axis contains
the normalized field response and its scaled slope at 129 knots.

The reference outputs are Hhat (the final learned reconstruction) and
VarPro (the initialization), both ordered as batch, mode, receive row,
transmit element. The batch size is one. The archived learned output
uses fit seed 20261102.

